Subband coding for large-scale scientific simulation data using JPEG 2000

The ISO/IEC JPEG 2000 image coding standard is a family of source coding algorithms targeting high-resolution image communications. JPEG 2000 features highly scalable embedded coding features that allow one to interactively zoom out to reduced resolution thumbnails of enormous data sets or to zoom in on highly localized regions of interest with very economical communications and rendering requirements. While intended for fixed-precision input data, the implementation of the irreversible version of the standard is often done internally in floating point arithmetic. Moreover, the standard is designed to support high-bit-depth data. Part 2 of the standard also provides support for three-dimensional data sets such as multicomponent or volumetric imagery. These features make JPEG 2000 an appealing candidate for highly scalable communications coding and visualization of two- and three-dimensional data produced by scientific simulation software. We present results of initial experiments applying JPEG 2000 to scientific simulation data produced by the Parallel Ocean Program (POP) global ocean circulation model, highlighting both the promise and the many challenges this approach holds for scientific visualization applications.

==> anc/BibTeX_citation.txt <==

@inproceedings{BrWoMnDeAh:12:SSIAI,
	Abstract = {The ISO/IEC JPEG 2000 image coding standard is a family of source coding algorithms targeting high-resolution image communications. JPEG 2000 features highly scalable embedded coding features that allow one to interactively zoom out to reduced resolution thumbnails of enormous data sets or to zoom in on highly localized regions of interest with very economical communications and rendering requirements. While intended for fixed-precision input data, the implementation of the irreversible version of the standard is often done internally in floating point arithmetic. Moreover, the standard is designed to support high-bit-depth data. Part 2 of the standard also provides support for three-dimensional data sets such as multicomponent or volumetric imagery. These features  make JPEG 2000  an appealing candidate for highly scalable communications coding and visualization of two- and three-dimensional data produced by scientific simulation software. We present results of initial experiments  applying JPEG 2000  to scientific simulation data produced by the Parallel Ocean Program (POP) global ocean circulation model, highlighting both the promise and the many challenges this approach holds for scientific visualization applications.
},
	Address = {Santa Fe, NM},
	Annote = {LA-UR 12-01352},
	Author = {Brislawn, Christopher M. and Woodring, Jonathan L. and Mniszewski, Susan M. and DeMarle, David E. and Ahrens, James P.},
	Booktitle = {Proc.\ SW Symp.\ Image Analysis and Interpretation},
	Date-Added = {2012-04-05 13:16:18 -0600},
	Date-Modified = {2013-10-09 18:27:42 -0600},
	Keywords = {LA-UR-12-1352},
	Month = {April},
	Note = {invited paper. http://dx.doi.org/10.1109/SSIAI.2012.6202488},
	Organization = {IEEE Computer Society},
	Pages = {201-204},
	Title = {Subband coding for large-scale scientific simulation data using {JPEG~2000}},
	Url = {http://arxiv.org/abs/1310.2289},
	Year = {2012},
	Bdsk-Url-1 = {http://dx.doi.org/10.1109/SSIAI.2012.6202488},
	Bdsk-Url-2 = {http://arxiv.org/abs/1310.2289}}

